Tree-tubings and the combinatorics of resurgent Dyson-Schwinger equations

We give a novel combinatorial interpretation to the perturbative series solutions for a class of Dyson-Schwinger equations. We show how binary tubings of rooted trees with labels from an alphabet on the tubes, and where the labels satisfy certain compatibility constraints, can be used to give series solutions to Dyson-Schwinger equations with a single Mellin transform which is the reciprocal of a polynomial with rational roots, in a fully combinatorial way. Further, the structure of these tubings leads directly to systems of differential equations for the anomalous dimension that are ideally suited for resurgent analysis. We give a general result in the distinct root case, and investigate the effect of repeated roots, which drastically changes the asymptotics and the transseries structure.

==> anc/gamma.py <==
# This computer program generates the coefficients of power series appearing 
# in the article 
# "TREE-TUBINGS AND THE COMBINATORICS OF RESURGENT DYSON-SCHWINGER EQUATIONS"
# by Michael Borinsky, Gerald V. Dunne, and Karen Yeats

# The algorithm below solves the difference equations associated to the 
# differential equation system in Theorem 3.5 and prints the coefficients of 
# gamma(x).

def print_seq( N, A ):
    m = len(A)
    L = [ [ 0 ] * N for i in range(m) ]
    G = [ [ 0 ] * N for i in range(m) ]

    print(G[-1][0])

    for j in range(m):
        G[j][1] = 1

    print(G[-1][1])

    for n in range(2,N):
        for j in range(m):
            L[j][n] = A[j] * sum( G[-1][n-k] * (2*k-1) * G[j][k] for k in range(1,n) )
            G[j][n] = sum( L[i][n] for i in range(j+1) )

        print(G[-1][n])

# Manual
# 
# A is a list containing the values of a_i in Theorem 3.5 of the paper.
# N is the number of coefficients to be printed

N = 10
#N = 1000

print("Yukawa example")
A = [1]

seq = print_seq( N, A )

print("############")

print("Intermediate example")

A = [1, 2]

seq = print_seq( N, A )

print("############")

print("Phi^3 example")

A = [2,3,6]

seq = print_seq( N, A )

print("############")

